Mining Scientific Workflows for Anomalous Data Transfers

Modern scientific workflows are data-driven and are often executed on distributed, heterogeneous, high-performance computing infrastructures. Anomalies and failures in the workflow execution cause loss of scientific productivity and inefficient use of the infrastructure. Hence, detecting, diagnosing, and mitigating these anomalies are immensely important for reliable and performant scientific workflows. Since these workflows rely heavily on high-performance network transfers that require strict QoS constraints, accurately detecting anomalous network performance is crucial to ensure reliable and efficient workflow execution. To address this challenge, we have developed X-FLASH, a network anomaly detection tool for faulty TCP workflow transfers. X-FLASH incorporates novel hyperparameter tuning and data mining approaches for improving the performance of the machine learning algorithms to accurately classify the anomalous TCP packets. X-FLASH leverages XGBoost as an ensemble model and couples XGBoost with a sequential optimizer, FLASH, borrowed from search-based Software Engineering to learn the optimal model parameters. X-FLASH found configurations that outperformed the existing approach up to 28\%, 29\%, and 40\% relatively for F-measure, G-score, and recall in less than 30 evaluations. From (1) large improvement and (2) simple tuning, we recommend future research to have additional tuning study as a new standard, at least in the area of scientific workflow anomaly detection.

==> TuningWorkflow (MSR)/thumbnails/Lorenz.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# The Lorenz Differential Equations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Before we start, we import some preliminary libraries. We will also import (below) the accompanying `lorenz.py` file, which contains the actual solver and plotting routine."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from ipywidgets import interactive, fixed"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We explore the Lorenz system of differential equations:\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\dot{x} & = \\sigma(y-x) \\\\\n",
    "\\dot{y} & = \\rho x - y - xz \\\\\n",
    "\\dot{z} & = -\\beta z + xy\n",
    "\\end{aligned}\n",
    "$$\n",
    "\n",
    "Let's change (\\\\(\\sigma\\\\), \\\\(\\beta\\\\), \\\\(\\rho\\\\)) with ipywidgets and examine the trajectories."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from lorenz import solve_lorenz\n",
    "w=interactive(solve_lorenz,sigma=(0.0,50.0),rho=(0.0,50.0))\n",
    "w"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For the default set of parameters, we see the trajectories swirling around two points, called attractors. "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The object returned by `interactive` is a `Widget` object and it has attributes that contain the current result and arguments:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "t, x_t = w.result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "w.kwargs"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "After interacting with the system, we can take the result and perform further computations. In this case, we compute the average positions in \\\\(x\\\\), \\\\(y\\\\) and \\\\(z\\\\)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyz_avg = x_t.mean(axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyz_avg.shape"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Creating histograms of the average positions (across different trajectories) show that, on average, the trajectories swirl about the attractors."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.hist(xyz_avg[:,0])\n",
    "plt.title('Average $x(t)$');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "a = [3, 5, 5, 10]\n",
    "b = [30, 29, 49, 48]\n",
    "c = [10, 20, 30, 40]\n",
    "\n",
    "d = [1, 2, 3, 4]\n",
    "e = ['CUBIC', 'HAMILTON', 'RENO', 'BBR']\n",
    "plt.figure()\n",
    "plt.plot(e, a, marker=\"o\", color='lightblue') \n",
    "plt.xlabel('Dataset', fontsize=14)\n",
    "plt.ylabel('Improvement Over the Previous', fontsize=14)\n",
    "plt.title('Precision', fontsize=14)\n",
    "plt.show()\n",
    "plt.savefig('precision.svg', format='svg', dpi=1200)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a = [3, 5, 6, 7]\n",
    "\n",
    "d = [1, 2, 3, 4]\n",
    "e = ['CUBIC', 'HAMILTON', 'BBR', 'RENO']\n",
    "plt.figure()\n",
    "plt.plot(e, a, marker=\"o\", color='orange') \n",
    "plt.xlabel('Dataset', fontsize=14)\n",
    "plt.ylabel('Improvement Over the Previous', fontsize=14)\n",
    "plt.title('Accuracy', fontsize=14)\n",
    "plt.show()\n",
    "plt.savefig('accuracy.svg', format='svg', dpi=1200)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a = [10, 11, 30, 40]\n",
    "\n",
    "d = [1, 2, 3, 4]\n",
    "e = ['CUBIC', 'HAMILTON', 'BBR', 'RENO']\n",
    "plt.figure()\n",
    "plt.plot(e, a, marker=\"o\", color='salmon') \n",
    "plt.xlabel('Dataset', fontsize=14)\n",
    "plt.ylabel('Improvement Over the Previous', fontsize=14)\n",
    "plt.title('Recall', fontsize=14)\n",
    "plt.show()\n",
    "plt.savefig('recall.svg', format='svg', dpi=1200)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> thumbnails/Lorenz.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# The Lorenz Differential Equations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Before we start, we import some preliminary libraries. We will also import (below) the accompanying `lorenz.py` file, which contains the actual solver and plotting routine."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from ipywidgets import interactive, fixed"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We explore the Lorenz system of differential equations:\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\dot{x} & = \\sigma(y-x) \\\\\n",
    "\\dot{y} & = \\rho x - y - xz \\\\\n",
    "\\dot{z} & = -\\beta z + xy\n",
    "\\end{aligned}\n",
    "$$\n",
    "\n",
    "Let's change (\\\\(\\sigma\\\\), \\\\(\\beta\\\\), \\\\(\\rho\\\\)) with ipywidgets and examine the trajectories."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from lorenz import solve_lorenz\n",
    "w=interactive(solve_lorenz,sigma=(0.0,50.0),rho=(0.0,50.0))\n",
    "w"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For the default set of parameters, we see the trajectories swirling around two points, called attractors. "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The object returned by `interactive` is a `Widget` object and it has attributes that contain the current result and arguments:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "t, x_t = w.result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "w.kwargs"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "After interacting with the system, we can take the result and perform further computations. In this case, we compute the average positions in \\\\(x\\\\), \\\\(y\\\\) and \\\\(z\\\\)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyz_avg = x_t.mean(axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyz_avg.shape"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Creating histograms of the average positions (across different trajectories) show that, on average, the trajectories swirl about the attractors."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.hist(xyz_avg[:,0])\n",
    "plt.title('Average $x(t)$');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEbCAYAAADXk4MCAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nO3deZxcZZX/8c+3931JurMROgk7SVgSEhBUBBnUUQa3ccYFRx0VtxHUQUcZHXTcR5xRx99PhVFwXBgB8ee4gwqCOiPZgGxsCRAgS3cn6b26u5bz++Pehkqnktzuqkp1VZ3361Wvrr731nNPd3XfU/ee5z6PzAznnHPlq6LQATjnnCssTwTOOVfmPBE451yZ80TgnHNlzhOBc86VOU8EzjlX5jwROJcjkhZLMkmrIm5/l6Sv5jsu545Efh+BK0WSbgTeFH6bAJ4EbgOuMbPhPO2zEugEes0sEWH7WUDczAbzEY9zUVUVOgDn8ujXwBuBauD5wH8AjcC7Jm8oqdrM4tnszMySwO4pbL8vm/05lyt+aciVsjEz221mT5rZ94HvAa+QdEF4Ceelku6VNA68GEDSX0haJ2lU0mOSPi2pZqJBSTWSPiPpCUljkrZLuiJcd8ClIUnVkr4iaWe47ZOSPpfW1gGXhiS1S/q2pP2SYpJ+LWlZ2vo3SxqSdJGkTZKGJd0paUnef5OupPkZgSsnMYKzgwmfB/4eeBQYlPRigmRxJXA30AV8HagFrgpf822Cs4srgQ3AIuDYQ+zvCuCVwGuBx4GFwMmHie/GcP3Lgf3Ap4FfSjrJzGLhNrXAR4C/BUbDeL5OmMicmw5PBK4sSDobeD3wm7TFHzez29O2+UfgC2Z2Q7hom6R/AL4r6YPACQQH9T83s1+G22w/zG4XAQ8D91hQjNsB/PEQ8Z0IXAq8wMzuDpe9MXzNGwgua0HwP/seM3so3OZa4AZJFWaWivCrcO4gnghcKXuJpCGCv/Nq4MfAe4Gl4fq1k7Y/Czg7PPhPqADqgXnACiAF3Blx/zcCdwAPS7od+Dnwi0McsE8N2/6fiQVm1i9pY1q8EFzueijt+53hz9YGeM3BTYsnAlfK7gYuB+LAzolisKSJA+vk3kMVwCeAWzK01QNoKjs3s/WSFgMvAV5IcBnnfkkXZ0gGh2s7vWvf5N5IE+u83uemzf94XCkbMbNHzeyJiD2C1gOnhK+Z/EiE6yuAC6MGYGaDZnaLmb0LeBlBQjghw6ZbwrbPnVggqQU4LVznXN74GYFzz/pn4KeSngBuJvj0vRw428w+ZGaPSLoZ+A9JVxIkhoXAYjP7zuTGJH0A2AXcR3BW8npgAHhq8rZh2z8GviHpcqCPoFg8AHw/9z+qc8/yMwLnQmb2K4JP7RcC94aPDxMUbCf8DcGB+SvAgwR1gNZDNDkIfDBsZz1wJkGheeQQ278l3Pa/w68NwEvSegw5lxd+Z7FzzpU5PyNwzrky54nAOefKnCcC55wrc5ESgaQXSDon7fs3S/q9pG9IaspfeM455/ItUrFY0gaC2/F/LOlk4AHgm8DzgD+EfaSPmo6ODlu8ePHR3KVzzhW9devW9ZpZ5+TlUe8jOB7YGD5/NXCHmb07PEv4IRmG9c2nxYsXs3bt5NEBnHPOHU54j8xBotYIDKgMn18ETAy4tRuYnV1ozjnnCilqIlgDfCwcDfH5wC/C5YuZwkQczjnnZp6oieB9BHdFfhX4tJltC5e/hkMMq+ucc644RKoRmNkm4PQMq64CkjmNyDnn3FGV1aBzZjaaq0Ccc84VRqREEE6Occh+pmaW6WxhchvfAi4Bus1sebhsFvADglrD48Bfmdn+KDE551w52dE/wubeQWKJFPVVFSzraKartSEnbUetEdxK0E104vHfBCMyHhs+j+JGggk60n0Y+I2ZnUgwheCHI7blnHNlY0f/CBv29BNLBPMZxRIpNuzpZ0f/oQaynZqoNYJPZFoezuO6KGIbd4ezNaV7OXBB+PzbwF3AP+Ccc+4Zm3sHSU66JpO0YHkuzgqyHWvoNoKJtadrrpntAgi/zjnUhpIul7RW0tqenp4sdumcc8Vl4kwg6vKpyjYRnA/k5tzkCMzsOjNbZWarOjsPukPaOedKVk1l5kN1fVVuxg2NWiyeXAcQMB9YQTDZ93TtkTTfzHZJmg90Z9GWc86VnFgiSTJ18Cf/SsGyjuac7CNqOtk76dEN/Jpg2r1/zmL//w28KXz+JuDHWbTlnHMlxcxYt6sPgOUdzc+cAdRXVbBibmvOeg1FLRa/JdsdSbqJoDDcIekp4Brgc8DNkt5K0AvpNdnuxznnSsUj+4fpHhlnxdxWlrQ1cNLs/Iz6P6UbyiQdBywluKdgq5ltj/paM3vdIVZdNJUYnHOuHOwfjbO5Z5AFTXUsbq3P676i1ghaCOYfeDWQenaxfgi81cwG8xSfc86VnUQqxZqd+6mtqmDlvFYk5XV/UWsEXyYYa+hCoD58XBQu+1J+QnPOufJ0f/cAQ/Ekq+e3HbLHUC5F3cOlwNvM7HdmFg8fdwGXA6/IW3TOOVdmnhqM8UR/jJNnNdLZUHtU9hk1EdQT9BaabB9Ql7twnHOufI3Ek2zY3U97XTWn5qhraBRRE8EfgE9KeqavkqRGgnsIfD4C55zLkpmxZlcfZrB6fhsVea4LpIvaa+j9BNNTPi3pAYJeQ2cAw8CL8xSbc86VjYf2DbE3Ns6qea001WQ1Q8CURZ6YRtKJwGXAKQR3Fn8X+J6ZxfIYn3POlby9sXG29g5xbHMdx7bkt6toJpHTTnjAvz6PsTjnXNmJJ1Os2dVHfXUlZ87Nf1fRTA6ZCCS9CviJmcXD54dkZrflPDLnnCsD9+3pJxZPcn7XbKqPQlfRTA53RnArMI9gXKFbD7OdAZW5DMo558rBjv4Rnhwc5dTZTcyurylYHIdMBGZWkem5c8657A2NJ7ive4DZ9TWckqcxhKKKdICX1JHvQJxzrlykwq6iIugqWoi6QLqon/R3SvqJpL+S5DeQOedcFrb2DrF/NM6Kua00VBf+ynrURHAJwZ3F1xNMJnODpBeq0GnMOeeKTM/IGA/tG2JRSz0LC9BVNJNIicDMbjezNwNzCcYXmgX8AnhS0r/kLzznnCsd48kUa3f10VRdyRlzWwodzjOmVAQ2s1Ez+4GZvRw4E+gB/j4vkTnnXAkxMzbs7mc0kWL1gjaqKmZOH5wpRSKpUdJlkn4B3A80A5/KS2TOOVdCnuiP8fTQKMs6mmmvK1xX0UyiTkzzMuANBMNRx4BbgAvMzAecc865IxgcT3B/9wCdDTWcOKux0OEcJOoQE7cAPwVeD/zczBL5C8k550pHMmXcu3M/lRWwal7hu4pmEjURzDOzgXwFIelK4O0Eg9ldb2Y+65lzriRs6R2kfyzBcxa0Uz8DuopmErXX0ICkuZKukvS1iRvMJD1X0pJsApC0nCAJnE0wtPUl4UinzjlX1PYMj/HI/mGWtDWwoHnm3oIV9c7is4CHCOoEbwUm+j1dDHw6yxhOBf7XzEbCS06/A16ZZZvOOVdQY4kka3f10VxTxWmdM6eraCZRew1dC3zZzFYAY2nLfwU8N8sYNgHnS5odzoD2UuDYyRtJulzSWklre3p6stylc87lj5mxbnc/8VSKs+e3UVUx8+oC6aImgrOAb2dYvovgJrNpM7OtwOeBOwhmQbsfOKgYbWbXmdkqM1vV2dmZzS6dcy6vtveNsHt4jOWdLbTWVRc6nCOKmghiQHuG5acQDFOdFTP7ppmtNLPzgX3AI9m26ZxzhdA/FmdjzwBzG2s5vq3hyC+YAaImgh8D10iqDb83SYsJPsn/MNsgJM0Jv3YBrwJuyrZN55w72pIpY83OPqorKjhrXmFmG5uOqIngKoLxhXqABuD3wKNAH/DRHMTxQ0lbgJ8A7zGz/Tlo0znnjqqNPQMMjCc4a34rdVUzs6toJlEnrx8AnifphcBKggSy3sx+nYsgzOz5uWjHOecKZdfQKNv7RjihvZF5jTO3q2gmR0wEkqoJzgD+xsx+C/w271E551wRiSWSrNvdT2ttFcs6mgsdzpQd8dKQmcWBJQRzEzvnnEtjZqzb1UcylWL1/DYqZ3hX0Uyi1gi+TXD3r3POuTSP7h+me2Sc0+a00FI787uKZhJ1rKFG4A2SLgbWAcPpK83silwH5pxzM93+0TibegaZ31TLktbi6CqaSdREcCqwPnx+3KR1fsnIOVd2EqkUa3btp7aqgpUzdFTRqKL2Grow34E451wxeaB7gKHxJM9bOIvaypkz29h0ROk1tAh4Ubjt78xsS96jcs65GezpwRiP98c4aVYjcxprj/yCGe6wiUDS+cDPCW4iA0hIepOZ+Z2/zrmyNBJPsn53P+111Swtwq6imRzpfOaTwJ3AQmA28C3gX/IdlHPOzURmxtpdfaQMVs9vo6KI6wLpjpQITgM+YmY7w2Ef/h5YICnTAHTOOVfSHto3TG9snDPnttBUE7Wvzcx3pETQRtroomY2DIyEy51zrmzsi42ztXeQhc11dLXUFzqcnIqS0k6XtC/tewHL088KzGz9wS9zzrnSEE+mWLOrj/qqSs6cWzyjikYVJRH8iuDgn+7Hac8NKJ5h9pxzboru7x5gOJ7kBcfOpqbIu4pmcqREkNXE9M45V+x2DMTYMRDj1NlNzG6oKXQ4eXHYRGBmTxytQJxzbqYZHk9w355+ZtdXc/LspkKHkzeld47jnHM5kDJjza4+RGl1Fc3EE4FzzmXw4N4h9o3GOXNuKw3VpdNVNBNPBM45N0nvyBgP7h2iq6WeY0usq2gmngiccy7NeNhVtLG6kjPmthQ6nKNiSolAUoekcyQV/yhLzjk3iZmxYXc/o4lgtrHqivL4rBzpp5TULOlmgruM/wgcEy7/uqSPZxuEpPdL2ixpk6SbJBXXzM/OuZLwxECMp4dGWdrRzKz60uwqmknUdPd5goP/SiCWtvynwCuzCUDSMcAVwCozW05wc9prs2nTOeemanA8wf17BuhsqOGkWY2FDueoiloKvxR4pZndJyl9RrKtHDxj2XTjqJcUJxjyemcO2nTOuUhSZqzZ2Uel4Kwin21sOqKeEbQDezMsbwaS2QRgZk8D1wI7gF1Av5ndPnk7SZdLWitpbU9PTza7dM65A2zpHaRvLM6KeW00VJffiDlRE8EagrOCCRNnBe8gqBlMWzh43csJhrNYADRKumzydmZ2nZmtMrNVnZ2d2ezSOeee0T08xsP7hlnS2sAxzeVZnox6aehq4FeSloWv+UD4/Gzg/Cxj+DPgMTPrAZB0G3Ae8N0s23XOucMaS6RYu6uP5ppKTptTHl1FM4l0RmBmfyQ4ONcA24CLCK7jn5uDIah3AM+R1KDgwtxFBLUH55zLGzNj/Z4+xlMpVs9vp6qivOoC6SLfN21mG4E35ToAM/uTpFuB9UAC2ABcl+v9OOdcusf6Rtg1NMbpnS201VUXOpyCmtIAGpIWAHOYdCaR7VmBmV0DXJNNG845F9XAWJwHegaY21jL8e0NhQ6n4CIlAkkrCK7Zn8LBk9T4xDTOuaKRTBn37uyjuqKCs+aV3mxj0xH1jOA64Eng7QS1ATv85s45NzNt6hlgYDzBece0U1fln2EheiJYCqwws4fzGYxzzuXTrqFRtvWNcHx7A/OayrOraCZR7yPYCMzLZyDOOZdPo4kk63f301pbxfKO8u0qmskhzwgkzUr79mrgXyR9lCApxNO3NbN9+QnPOeeyZ2as3dVHPJXi+fNnUVnGXUUzOdyloV4OrAUIuD3DMi8WO+dmtEf3D9M9Ms6Zc1toqS3vrqKZHC4RXHjUonDOuTzpG42zqWeQ+U21LGn1rqKZHDIRmNnvJp5L6gKeNLMDeguFdwIfm7/wnHNu+hKpFGt27ae2qoKVc8tvVNGoohaLHwMyjfQ2K1znnHMzzgPdgwyOJ1k1r43aqvKYbWw6ov5mJmoBkzUBo7kLxznncuPpwRiP949w0qxG5jT67LqHc9j7CCR9JXxqwGcljaStriQYffS+PMXmnHPTMhIPuoq21VaztKO50OHMeEe6oey08KuAU4HxtHXjBAPFXZuHuJxzblomuoqmDFYvaKPC6wJHdNhEYGYXAki6AbjSzAaOSlTOOTdND+8bpjc2zsp5rTTXTGlczbIV6bdkZm/JdyDOOZetfbFxtvQOckxzHYta6gsdTtHwMrpzriTEUynW7OqjrqqSFXN9VNGp8ETgnCsJ9+8ZYDieZPX8Nmoq/dA2Ff7bcs4VvScHYuwYiHHK7CY6GmoKHU7ROWIikFQt6V8kLToaATnn3FQMxxNs2NPPrLpqTpndVOhwitIRE4GZxYF3c/DMZM45V1ApM9bs7ANg9XzvKjpdUS8N/Qp4YT4CkHSypPvSHgOS3pePfTnnSsuDe4fYNxpnxdxWGr2r6LRF/c39BviMpNOBdcBw+kozu226AZjZQ8CZAJIqgaeBH023PedceegdGefBvUN0tdRzrHcVzUrURPDV8OsVGdblcj6Ci4BtZvZEjtpzzpWg8WTQVbSxupIz5vpsY9mKdGnIzCoO88jlpDSvBW7KtELS5ZLWSlrb09OTw10654qJmbFhTz+jiaCraHWFd37M1oz5DUqqAS4Fbsm03syuM7NVZraqszPTiNjOuXKwYyDG04OjLO1oZla9dxXNhUiJQIF3S9osaUTSceHyD0v6qxzF8ufAejPbk6P2nHMlZmg8wX17Buior+GkWY2FDqdkRD0juBL4KHAdB3YjfRr4uxzF8joOcVnIOedSZty7q48Kwar5PttYLkVNBO8E3m5mXwYSacvXA8uyDUJSA3AxMO3eR8650rald5C+0Tgr57XSUJ3L0qSL2mtoEbApw/I4kHW/LTMbAWZn245zrjR1D4/x8L5hFrfWc0yzdxXNtahnBNuBlRmWvxTYkrtwnHPuQGOJFGt399FUU8npc7yraD5EPSO4FvhqeAlHwLmS3gh8CPjbfAXnnCtvZsb6PX2MJVKct6iDKu8qmhdRJ6a5QVIV8BmgAfgOQaH4CjP7QR7jc86Vscf6R9g1NMZpnc201VUXOpySFXlwDjO7HrheUgdQYWbd+QvLOVfuBsbibOweYE5DDSe0e1fRfIp6H8G/SVoJYGa9ngScc/mUTBlrdvVRVVHhXUWPgqgX3M4B1kraKulqSYvzF5Jzrtxt7h2kfyzBynmt1FV5V9F8izrW0HnA8cD3gMuAbZLukfQOSe35DNA5V152D43y6P5hjm9rYH5TXaHDKQuRS/Bm9piZfcrMlgKrgT8BHwN25is451x5GU0kWbe7n5aaKpZ3elfRo2W6fbGqgVqgBkjmLhznXLkyM9bt7ieeSrF6QRuVFV4XOFoiJwJJJ0n6hKRHgN8DJwNXAXPzFZxzrnxs6xthz/AYp3W20FrrXUWPpkjdRyWtBVYA9wNfA75vZrvzGZhzrnz0jcbZ1DPAvMZajmtrKHQ4ZSfqfQS3A280s635DMY5V34SYVfRmooKzprnXUULIeqdxVcDhDeTmZntzWtUzrmysbF7gMHxBM9bOIvaKh9CohCO+FuX1CLp3yX1AnuAbkm9kr4iqTX/ITrnStXOwVEe6x/hxPZG5jTWFjqcsnXYMwJJbcAfgS7g+wQjjQpYCrwVeKGk55pZf74Ddc6Vllg8yfrdfbTVVrGss7nQ4ZS1I10a+ihgwIlmtit9haRrgDvCbT6Yn/Ccc6XIzFi7u4+kweoF7VR4XaCgjnRp6FXABycnAQAz20kwDPWr8xGYc650PbxvmJ6Rcc6Y00JzTeSxL12eHCkRLAAeOMz6+8NtnHMukn2xcbb0DnJMUx2LWn22sZngSImgj8Mf6BeG2zjn3BHFUynW7OqjrqqCFfNavavoDHGkRPBb4B8Ps/4j4TZZkdQm6VZJD4YjnJ6bbZvOuZnn/j0DDMeTrJ7fRk2ldxWdKY50ce4TwL2S7gW+CDxIUDxeBnyAYJiJs3MQx5eBX5rZX0qqIZgFzTlXQp4ciLFjIMbJs5voaPCuojPJYROBmT0k6WLgW8BNBEkAgi6kW4GLzezBbAKQ1AKcD7w53Oc4MJ5Nm865mWUknuC+Pf3Mqqvm1NlNhQ7HTXLEcr2Z3Qssl3QmcFK4+GEzuy9HMRwH9AA3SDoDWAdcaWbD6RtJuhy4HKCrqytHu3bO5VvKgiEkDFg9v827is5AU5mP4D4zuzl85CoJQJCMVgJfM7MVwDDw4Qz7v87MVpnZqs7Ozhzu3jmXTw/tHWJvLM6Zc1tp9K6iM9JMqNY8BTxlZn8Kv7+VIDE454rc3pFxtu4d4tiWerpavKvoTFXwRBAOZ/2kpJPDRRcRDGXhnCti8WTQVbShupIz5/hsYzPZTDlPey/wvbDH0HbgLQWOxzmXBTNjw55+YokkL+iaTbV3FZ3RZkQiCGsOqwodh3MuN3YMxHhqcJSlHU3Mqq8pdDjuCCKlaUlJSXMyLJ8tyecsds49Y2g8wf17Buior+HkWd5VtBhEPV87VH+vWrzPv3MuNNFVVIJV8322sWJxpPkIPhA+NeCdkobSVlcCzye429g559jSO8j+0TjnLGijobqy0OG4iI5UI3hv+FXA24D0y0DjwOPAO3MflnOu2PSMjPHwvmEWt9ZzTLN3FS0mRxpiYgmApDuBV5nZ/qMSlXOuqIyFXUWbqis53buKFp2ok9dfmO9AnHPFyczYsLuPsUSKcxd1UFXhXUWLTeTuo5L+muBmrzlMKjKb2aU5jss5VyQe74+xc2iM5Z3NtNdVFzocNw2REoGkLwDvA+4EdvLsKKTOuTI2MBbnge5+5jTUcGJ7Y6HDcdMU9Yzgb4DXmdmt+QzGOVc8kqmgq2hlRQVneVfRohb1Yl4FkMsRR51zRW5z7yD9YwnOmtdKfZV3FS1mURPBdcBl+QzEOVc8dg+P8uj+YY5ra2B+U12hw3FZinppqA14fThb2QNAPH2lmV2R68CcczPTaCLJul39tNRUcVqndxUtBVETwVKevTR0yqR1Xjh2rkyYGet29xNPpXjesbOorPC6QCnw+wicc5Ft7xthz/AYZ8xpobXWu4qWiind+SGpQ9I5kmrzFZBzbmbqH42zsWeAeY21HNfWUOhwXA5FHYa6WdItQDfwR+CYcPnXJX08f+E552aCZMq4d1cf1RUVnDWv1buKlpioZwSfBxYQzCUcS1v+U+CVuQ7KOTezbOwZYHA8war5bdR6V9GSE7VYfCnwSjO7T1J6cXgrcFzuw3LOzRQ7h0bZ3jfCie2NzG30q8KlKOoZQTuwN8PyZg4cmto5V0JiiSTrd/fRWlvF0o7mQofj8iTqGcEagrOCL4XfT5wVvIOgZpAVSY8DgwRJJWFmPn9xmdjRP8Lm3kFiiRT1VRUs62imq9ULkYWU/p5UCMzgBV3t3lW0hEVNBFcDv5K0LHzNB8LnZwPn5yiWC82sN0dtuSKwo3+EDXv6SYYfK2KJFBv29AN4MiiQye9JyoJZqfbHxmmuiTxYsSsyUe8j+KOk84CrgG0Ew1GvB841s415jM+VsM29g88ccCYkDR7oGfQx7QvkgZ6D3xMjeK88OZeuyCk+POC/KU9xGHB7WIj+hpldN3kDSZcDlwN0dXXlKQx3NMUSqYzLx5Mp/nenT4Y3kxzqvXKlYUrnepJmkXlimi1ZxvFcM9spaQ5wh6QHzezuSfu4jmDwO1atWuXDWhSxwfEEm3oGDrm+trKC5y6cdRQjchP+8NQ+xpIHH/Trq/wMrZRFnZhmBXADcNrEIoJP8RNfs+pYbGY7w6/dkn5EUHu4+/CvcsVmLJFk694hHusboVJiQVMte4bHDrgUUSk4rbOZNp/pqiBO62w+oEYAwXuyzHsMlbSoZwTfAp4GrgT2kMOB5iQ1AhVmNhg+fxHwz7lq3xVeMmVs2z/Mg/uGSKaMxa0NnNrRRF1VpfcammEmfvf+npSXqIngROA1ZvZoHmKYC/wovGW9Cvi+mf0yD/txR5mZ8dTgKJt7BhlJJJnXWMvyzmZa0gYr62pt8IPMDOPvSfmJmgh+D5wK5DwRmNl24Ixct+sKq3dknI09A+wfjdNaW8Xz5s1ijt+V6tyMFDURvBX4D0nHAZs4eGIav57vABgaT7CpZ5CdQ6PUVQUDlHW11PsgZc7NYFO5NHQm8OIM67IuFrviN5ZM8eDeQbbvH6FCYmlHEye0N1Hld6M6N+NFTQTfAH4DfJYcF4tdcUumjO19wzy4d4h4WAheGhaCnXPFIWoiWAi81My25TMYVzzMjKcHR9nUO8hIPMncsBDss1Y5V3yiJoI7gLMIhpdwZW5vbJyN3QPsCwvBz104y4cndq6IRU0EvwS+KOl0YCMHF4tvy3VgbuYZGk+wuWeQp4dGqausYOW8VhZ5Idi5ohc1Efzf8OvVGdZ5sbjEjSdTPLh3iG37h6mQOHV2EyfOavSB4ZwrEVFHH/X/+DKUsvCO4LAQvKi1nqUdzdR7Idi5kuIDjLuDmBk7h0bZ1DPIcDzJnIYaTutsodXH/3GuJEUddE7Au4D3AEuA5Wa2XdKHge1mdnMeY3RH0b7YOA+EheCWmirOW9jOvMa6QoflnMujqJd8rgQ+SjAMdHpl8Gng73IdlDv6hscT3LtzP3ft2MtwPMmKua28cHGHJwHnykDUS0PvBN5uZj+T9Km05euBZbkPyx0t48kUD+0dYlvfMAJOmd3ESV4Idq6sRE0EiwjGGJosDtTnLhx3tKTM2N43woO9g4ynjK6WepZ1NFNf7YVg58pN1ESwHVgJPDFp+UuBbGcnc0dRUAgeY3PPAEPxJJ1hIdgngnGufEVNBNcCX5XUQFAjOFfSG4EPAX+br+Bcbu2LjbOxZ5C9sXGaa6o475h25jbW+g1hzpW5qPcR3CCpCvgM0AB8h6BQfIWZ/SCP8bkcGIkHdwQ/OThKbWUFZ85tYXFrAxWeAJxzTOE+AjO7HrheUgfB1JLd+QvL5UI8meKhfUM8un8YgJNnBYXg6kovBDvnnhX1PoJ/A75jZuvNrDfPMbkspcx4rG+ErXuHGE+m6GoJ7ghu8EKwcy6DqGcE5wBXSnqI4LLQ983s8bxF5abFzNg1NMamsBDcUQltNssAABAySURBVF/DaXNaaPdCsHPuMKLWCM6TtAR4A3AZ8ElJfwS+C9xsZvvzGKOLYP9onI3dA/TGxmmqqeTcY9qZ54Vg51wEkS8Wm9ljZvYpM1sKrAb+BHwM2JmLQCRVStog6ae5aK9cjMSTrNnVx51P9DIwnuCMOS382eJO5jfVeRJwzkUy3UHnqoFaoAZI5iiWK4GtQEuO2itpkwvBJ81q5ORZTV4Ids5NWeREIOkkgktDrwcWA3cCVwE/zDYISQuBlwGfBj6QbXulLGXG42EheCyZ4tjmOpZ1NtNQ7QPJOuemJ2qvobXACuB+4GsExeLdOYzjSwQ3pzUfJobLgcsBurq6crjr4mBm7B4OCsGD40Eh+Lw5zbTX1RQ6NOdckYv6MfJ24I1mtjXXAUi6BOg2s3WSLjjUdmZ2HcHop6xatcpyHcdM1jcaZ2PPAD0j4zRVV/KcBe3Mb/JCsHMuN6L2GnpmikpJTcEiG85RDM8FLpX0UqAOaJH0XTO7LEftF62ReJItvYPsGIhRUynOmNPCkja/I9g5l1uRK4uS3iNpB9APDEh6QtK7sw3AzD5iZgvNbDHwWuC35Z4E4qkUm3sHueOxbp4ajHFieyMvWjKH49sbPQk453Iuao3gauAjBIPP/T5c/Hzgc5JazOxzeYqvrKTMeKI/xpbeQcaSKRaGheBGLwQ75/JoKhPTXG5mN6Ut+42kRwgGostJIjCzu4C7ctFWMTEz9gyPsalnkIHxBLPrqzm3s51Z9V4Ids7lX9REMAdYk2H5vcDc3IVTfvpG42zqGaB7ZJzG6krOWdDGAr8ZzDl3FEVNBA8T3D/wz5OWvx54KKcRlYlYIsmWnkGeGIhRUyFOn9PCcV4Ids4VQNRE8HHgZknnA38ADHge8ALgNfkJrTQlUike3jfMI/uGSZlxYnsjJ89uosbvCHbOFUjU7qO3SToHeD9wCcEsZVuAs81sQx7jKxlmxuNpheBjmutY3tFMY40Xgp1zhXXEo1A4M9nlwP8r926d07VneIyN3QMMjCeYVVfNc45pZ7YXgp1zM8QRE4GZJSR9AfjZUYinpPSPxdnYPUj3yBgN1ZWcvaCNY7wQ7JybYaJel/hf4CzgiTzGUjJiiSRbewd5vD9GdYU4rbOZ49oaqazwBOCcm3miJoLrgWsldQHrgAOGlzCz9bkOrBglUike2TfMw2Eh+IT2Rk7xQrBzboaLmgi+H3791wzrDCjryXDNjCcGgkLwaCLFgqY6lnc20+SFYOdcEYh6pFqS1yiKWPfwGBt7BugfS9BeV83Z89vpaPBCsHOueETtPuq1gUkGxuJs7Blkz/AYDVWVrJ7fxsJmLwQ754rPVGYoWwm8D1gaLtoK/Fu51QdGE0m29A7xeP8I1RVieWczx3sh2DlXxKKOPvoG4D+B3wI/Dxc/B7hX0pvN7Lt5im/GSKSMR/cP8fDeYZJmHN/WwCmzm6mt8kKwc664RT0j+DTwMTP7TPpCSR8BPgWUbCIwM3aEheBYIsWCplqWdbbQ7IVg51yJiHo06wRuzrD8FuBjuQtnZukZGeOB7qAQ3FZXzer5bXQ01BY6LOecy6moieBO4ALg0UnLLwB+l8N4ZoSBsTibegbZPTxGvReCnXMlLmoi+AXwWUmrCO4yhqBG8Crg45JeNbGhmd2W2xCPntFEkq17h3i8b4TKCrGso5kT2r0Q7JwrbVETwb+HXy8PH+m+mva8KG8uS6aMR/cP89C+IZIpY0lbA6fObqK2quh+FOecm7Ko9xGUZNcYM+PJgRibw0Lw/KZalne00FzrhWDnXPko+BFPUh1wN1BLEM+tZnZNrvezo3/kmQN+fVUFXS317Bkep28sTlttFavmt9HphWDnXBmayg1lK4ALCeYvPuAMwcw+lEUMY8ALzWxIUjXwe0m/MLP/PdILo9rRP8KGPf0kLfg+lkjx0L5hqgWr5rVybEu9F4Kdc2Ur6g1lHwI+RzAM9R6CWsAEy/iiiMzMgKHw2+rwkVWbk23uHXwmCaSrqqygq7Uhl7tyzrmiE/WM4P3Au8zsG/kIQlIlwfDWJwD/x8z+lGGbZwrVXV1dU2o/lkhNablzzpWTqEXgCuA3+QrCzJJmdiawEDhb0vIM21xnZqvMbFVnZ+eU2q8/xDAQh1runHPlJOqR8GvAW/IZCICZ9QF3AS/JZbvLOpqpnFQCqFSw3Dnnyl3US0OfAH4u6T5gIxBPX2lmfzvdACR1AnEz65NUD/wZ8PnptpfJRB0gvdfQso5mrw845xxTG3TuRcB6oJ3cFnPnA98O6wQVwM1m9tMctg8EycAP/M45d7CoieDdwOvN7Ae5DsDMHgBW5Lpd55xz0UStEcSADfkMxDnnXGFETQT/BrxPfteVc86VnKiXhp4PnA+8TNIWDi4WX5rrwJxzzh0dURNBL1C0w0s755w7NAUjPBQXST0Ew11MRwdBYnMzi78vM4+/JzNTNu/LIjM76I7cokwE2ZC01sxWFToOdyB/X2Yef09mpny8L4e9NCTpv6M04jUC55wrXkeqEew9KlE455wrmMMmAjPL+/hCBXBdoQNwGfn7MvP4ezIz5fx9KbsagXPOuQP5OMzOOVfmPBE451yZK9pEIGmepP+StE3SFkk/l3S5pJ9O2u5GSX8ZPr9L0kOS7pO0NZz1bGK7xyV1HKbtk47uT1icJCXD3+8mST+R1BYuXywpFq6bePxNuO5xST9Ma+MvJd2Y9v0rJD0g6UFJGyW94qj/YDOMpKFJ379Z0lcnLbtf0k2Tlt0oaURSc9qyL0uytL//ofDrYkmbJr3+6+F7t2XS+/lKBa6R9KikhyX9RtKpaa99StIP0r5/raT/yMXvoxSk/e/cL2m9pPPC5en/O/dL+qOkk8N1F0jql7Qh/P+4djr7jjx5/UwSjnn0I+DbZvbacNmZwF9EePkbzGytpFnANkk3mtl4hLbnAg/n+EcpRbFwtjkkfRt4D8Ew5gDbJtZlsErSMjPbnL5Q0hnAtcDFZvaYpCXAHZK2hyPXugzCA3AFcL6kRjMbTlv9KPBy4LuSKoALgaejtGtm7wzbPwG4Nf39lPQ+YDVwmpnFJP058JPwfR0LNztH0slm9lC2P2MJSv/feTHwWeAF4bptaeveAVwNvClcd4+ZXRLO57JB0o/M7A9T2XGxnhFcSDCZzdcnFpjZfcA9U2ijCRgGklHaNrOptO0C/wMcE3Hbawn+uCe7CviMmT0GEH79LPDBnERYul4PfAe4HZh8n89NwF+Hzy8A/gAkcrDPDwHvMbMYgJn9AlgDvDZtmy+S+X12B2oB9k9lXfh7v4/o/3PPKMozAmA5wWT30/E9SWPAicD7zGxyIsimbRcKJxq6CPhm2uLjFcxyN+G9aQn2ZuDd4SfNdMsIkkS6tQRnGuWsftLvchaQfgPoXwMXAycDf0dw8J/wCPBySe3A64DvAn+eTTDhGXa1mU0e+mUtwXs44Sbg78IzO3egife0jmDCrhemrZv432kGGoBzJr84fD9PBO6e6o6L9YzgUA7VFzZ9+RvM7HSgC7hK0qL8h1VWJv6Y9xIcnO5IW7fNzM5Me6SfZSWBLwAfmdSeOPh9zbSs3MTSf5fAP02skLQa6AkPyr8BVoYHiXS3EXxSP4epnUkfyqHek8nLEwRnBR/OwT5LzcR7egrBvO3/GV6qhmf/d44H3seB9xI8X9IDwG7gp2a2e6o7LtZEsBk4K8PyvQRTaaabRYYBmsysh2DqzcmZ9VBtu2gmrnMuAmqY2if37xAMd96VtmwzMHlclZXAlmyCLHGvA06R9DiwjeBSwqsnbfNfwCeBO8wsle0OzWwvkJTUNWlVpvfqRoKzxSlfwigXZvY/BIPLHTRAHMGZ3/lp398Tfrg9DXhXWNOckmJNBL8FaiW9fWJB+CloNrBgoqdC+Gn/DILrZgeQ1EAwRea2KG1LegEuMjPrB64gOOuqjviaOOEkSGmLrwU+ImkxBD0oCK4xfzF30ZaOsPj7GuB0M1tsZosJCsOvS9/OzHYA/wj83xzu/gvAv0uqC2N5McEHrQOmuA07Z3wFuDKH+y4pkk4BKsk8zM/zOPi4hZk9TFA/+4ep7q8oawRmZpJeCXxJ0oeBUeBxggPIZcAN4R9jHHhbeFCa8D1JMaAWuNHM1k2hbTcFZrZB0v0ElyDu4eAawbfM7CuTXvZN4KNpbdwn6R8Iep9UE7ynHwo7B7iDnQ88bWbpvYDuBpZKmp++oZl9I0J7J0t6Ku3795vZLYfY9ktAK7BJUoqgJ9KlZjaaYdvr8aLxZOl1HwFvMrNkeHVo4n9HwDjwtkO08XWCD19LJjpYROFDTDjnXJkr1ktDzjnncsQTgXPOlTlPBM45V+Y8ETjnXJnzROCcc2XOE4FzzpU5TwSuLITDL1v4iEvqlnSnpPdEveEtbOeC9CGbj5ZwKGKTNPkua+ey5onAlZNfEwzmtRh4EfAT4BPAPZIaCxiXcwXlicCVkzEz221mT4dDi/8rwTDMKwmGUEbSZZLWSBoMzxpukXRMuG4xcGfYVk/4Cf3GcN1LJN0jab+kfZJ+lT4pS7jNP0l6QtKYpN2S/jNtnSR9SMFkSDEFE/BclvbyibtE14T7vSvXvxxXvjwRuLJmZpuAX/LsoGw1wDUEY1RdQjDw18QQzk+mbbeM4OxiYrycRoIhFs4mSC79BMNi1ABIejXB3ArvJhgq+BLg3rRQPgW8lWCQvqUEY8Z8Q9LLwvVnh19fEu73VVn94M6lKcqxhpzLsS3AnwGY2bfSlm+X9C5gq6SFZvaUpH3hum4ze2ZUWzP7YdrrkPQWYIDgAP57gtFYdwG3h4Pr7SAYq5/wstQHgBelDc39mKSzCRLDz4CecPne6Qwz7Nzh+BmBc2lj5ktaKenH4SWcQcKDNQcOjX1wA9Lxkr4fXtoZAPYQ/H9NvO4WgglHHpP0TUmvkVQbrlsarvulpKGJB/Au4Phc/qDOZeJnBM4FB+Lt4SfzXxEUld8IdBNcGrqH4JLR4fyEYLTNd4RfEwRnGjUAZvakggnHLyI4+/gicI2kc3j2A9lfEJwppItn9ZM5F4EnAlfWJC0nuO7+KeAUggP/1RND+EqafC1+PPxamdbGbOBUgvl67wyXrWTS/1c4HPPPgJ9J+hzBjFLPJZjbeQxYZGa/PUSoB+3XuVzxRODKSa2keQSfwDsJPp1fTTBH9bUEc8GOEcyp+38IDu6fnNTGEwSXkV4m6SdAjGAi8V7g7ZKeJJh56wukTQgv6c0E/29/AoYI5hSOA4+Y2aCka4Frw6kJ7waagOcAKTO7juDsJAa8OJx5bHTSPBvOTZ+Z+cMfJf8gmB7RwkeC4MB9F/BeoCZtu78mmP1plKBXz4vD11yQts3HCAq/KYLJjSCYaHxT+LpN4euGgDeH619B8Mm/DxgG1gCXpLWpMJYtBMmoh2C+54vTtnkbwaWjJHBXoX+n/iidh09M45xzZc57DTnnXJnzROCcc2XOE4FzzpU5TwTOOVfmPBE451yZ80TgnHNlzhOBc86VOU8EzjlX5v4/HssfmXrX5y8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "a = [3, 5, 5, 10]\n",
    "b = [30, 29, 49, 48]\n",
    "c = [10, 20, 30, 40]\n",
    "\n",
    "d = [1, 2, 3, 4]\n",
    "e = ['CUBIC', 'HAMILTON', 'RENO', 'BBR']\n",
    "plt.figure()\n",
    "plt.plot(e, a, marker=\"o\", color='lightblue') \n",
    "plt.xlabel('Dataset', fontsize=14)\n",
    "plt.ylabel('Improvement Over the Previous', fontsize=14)\n",
    "plt.title('Precision', fontsize=14)\n",
    "plt.show()\n",
    "plt.savefig('precision.svg', format='svg', dpi=1200)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a = [3, 5, 6, 7]\n",
    "\n",
    "d = [1, 2, 3, 4]\n",
    "e = ['CUBIC', 'HAMILTON', 'BBR', 'RENO']\n",
    "plt.figure()\n",
    "plt.plot(e, a, marker=\"o\", color='orange') \n",
    "plt.xlabel('Dataset', fontsize=14)\n",
    "plt.ylabel('Improvement Over the Previous', fontsize=14)\n",
    "plt.title('Accuracy', fontsize=14)\n",
    "plt.show()\n",
    "plt.savefig('accuracy.svg', format='svg', dpi=1200)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a = [10, 11, 30, 40]\n",
    "\n",
    "d = [1, 2, 3, 4]\n",
    "e = ['CUBIC', 'HAMILTON', 'BBR', 'RENO']\n",
    "plt.figure()\n",
    "plt.plot(e, a, marker=\"o\", color='salmon') \n",
    "plt.xlabel('Dataset', fontsize=14)\n",
    "plt.ylabel('Improvement Over the Previous', fontsize=14)\n",
    "plt.title('Recall', fontsize=14)\n",
    "plt.show()\n",
    "plt.savefig('recall.svg', format='svg', dpi=1200)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

